Entropy Production and Thermalization in Heavy-Quark Langevin Dynamics

Heavy quarks are often treated as Brownian probes of the quark-gluon plasma. We formulate the irreversible entropy balance of their momentum distribution and separate the production generated by collisions from the driving caused by an evolving medium. For linear dynamics the production splits into two positive contributions, from directed momentum and from the momentum width. A static bath obeys an exact H-theorem. A cooling bath adds an explicit driving term, and longitudinal Bjorken expansion enters as a separate kinematic drive rather than as collisional production. For a Bjorken temperature protocol we derive closed-form strong- and weak-coupling limits of the total production. At strong coupling it exceeds the initial relative entropy by a term linear in the relaxation time, whose quasistatic part has the thermodynamic-length form. At weak coupling it vanishes inversely with the relaxation time. A positive strong-coupling slope therefore guarantees maximal dissipation at intermediate coupling. The same structure holds for a relativistic Fokker-Planck equation with a J\"uttner stationary state, solved numerically for charm and bottom quarks under the temperature protocol. Linear-response coefficients computed from the static generator reproduce both limits, and the numerical entropy balance is satisfied to high accuracy.

==> anc/REPRODUCIBILITY.md <==
# Reproducing the manuscript

The manuscript uses Elsevier's `elsarticle` class (preprint option) for
submission to Physica A.  The same source compiles on arXiv.

## Requirements

- Python 3.10 or newer
- NumPy
- SciPy
- Matplotlib
- A LaTeX engine with BibTeX and the `elsarticle` class (the supplied PDF was
  built with Tectonic)

## Figures and numerical tables

From the source directory, run:

```text
python scripts/generate_analytic_figure.py
python scripts/generate_relativistic_figures.py
```

The first command writes the static-bath figure (Fig. 1) and the driven
Gaussian coupling scan with its analytic strong- and weak-coupling limits
(Fig. 2, `figures/gaussian_coupling_scan.csv`).  It prints the limit
coefficients and the largest driven-H-theorem residual.

The second command solves the radial relativistic Fokker--Planck equation,
performs the diffusion scan, computes the linear-response coefficients `a` and
`b` from the static generator, and writes Figs. 3 and 4 plus the CSV tables in
`figures/`.  It takes about two to three minutes on a typical laptop.

Table 1 of the manuscript is reproduced by
`figures/relativistic_numerical_summary.csv`; the columns `strong_slope_*` and
`weak_coefficient_b` of the same file reproduce Table 2.  The full scan is
stored in `figures/relativistic_diffusion_scan.csv`.

## Manuscript build

```text
tectonic heavy_quark_entropy.tex --outdir build --keep-intermediates
```

The archive includes the generated `.bbl` file so the source can also be
submitted without running BibTeX.

## Numerical checks

The radial density is normalized at every output time.  The reported balance
residual is

```text
R(t) = H(t) - H(0) + integral(Pi dt) - integral(driving dt).
```

At `c_D=4`, the maximum absolute residual is below `1.6e-5`; the maximum
normalization error is below `9e-16`.  Increasing the production-run grid from
280 to 420 cells changes the final integrated production by less than
`1.6e-4` relatively for both species.

The diffusion scan (150 cells, 1080 output times, `0.25 <= c_D <= 100`) keeps
the final balance residual below `6e-5` for every point; the largest value,
`5.3e-5`, occurs at the strongest coupling `c_D=0.25`.

The generator matrix used for the linear-response limits is checked against the
solver's interface flux before use.  At `c_D=0.25` the strong-coupling limit
matches the scan to 0.04% (charm) and 0.3% (bottom); at `c_D=100` the
weak-coupling limit is within 8% (charm) and 3% (bottom) and is approached from
above.  In the Gaussian scan the strong-coupling error falls as `epsilon^2` and
the driven H-theorem holds to `1e-12`.


==> anc/figures/gaussian_coupling_scan.csv <==
epsilon,Sigma_final,KL_final,driven_H_residual
0.003,2.95533833,2.81724946e-08,8.88e-15
0.00363458298,2.95552801,4.13572195e-08,1.69e-14
0.0044033978,2.95575779,6.07141555e-08,4.88e-15
0.00533483823,2.95603617,8.9134087e-08,7.11e-15
0.00646330407,2.95637341,1.30862786e-07,1.11e-14
0.00783047165,2.95678195,1.92136952e-07,-5.77e-15
0.00948683298,2.95727686,2.82119291e-07,-3.11e-15
0.0114935605,2.9578764,4.14273924e-07,-4.44e-16
0.0139247665,2.95860264,6.08390394e-07,-3.06e-14
0.0168702398,2.95948236,8.93563759e-07,-8.88e-15
0.0204387621,2.96054795,1.3125853e-06,-2.53e-14
0.0247621256,2.96183861,1.92841672e-06,-1.29e-14
0.03,2.96340181,2.83374593e-06,-6.35e-14
0.0363458298,2.96529496,4.16510769e-06,-3.69e-14
0.044033978,2.96758754,6.12378011e-06,-2.93e-14
0.0533483823,2.97036355,9.00676256e-06,-7.82e-14
0.0646330407,2.97372452,1.32527971e-05,-4.09e-14
0.0783047165,2.97779312,1.95109172e-05,-2.4e-14
0.0948683298,2.98271746,2.87428764e-05,-4.31e-14
0.114935605,2.98867622,4.2376801e-05,-1.11e-14
0.139247665,2.9958847,6.25387876e-05,-9.33e-15
0.168702398,3.00460205,9.2404051e-05,-5.77e-15
0.204387621,3.01513964,0.000136733226,-7.59e-14
0.247621256,3.02787075,0.000202698909,7.99e-15
0.3,3.04324158,0.000301174034,1.69e-14
0.363458298,3.06178334,0.000448769192,2.62e-14
0.44033978,3.08412487,0.000671116079,2.22e-14
0.533483823,3.11100446,0.0010083663,1.24e-13
0.646330407,3.14327629,0.00152608701,1.7e-13
0.783047165,3.18189067,0.00234936402,2.3e-13
0.948683298,3.22775777,0.00380181959,2.87e-13
1.14935605,3.28125649,0.0068669217,3.68e-13
1.39247665,3.34110359,0.0142169222,4.39e-13
1.68702398,3.4027451,0.0316050957,5.79e-13
2.04387621,3.45727548,0.0686172587,7.24e-13
2.47621256,3.4921396,0.137613731,8.86e-13
3,3.49385663,0.250769348,1.03e-12
3.63458298,3.45157368,0.416524498,1.13e-12
4.4033978,3.35977793,0.637136783,1.15e-12
5.33483823,3.21919933,0.908213563,1.09e-12
6.46330407,3.03598523,1.22000667,9.33e-13
7.83047165,2.81986762,1.55963069,2.9e-13
9.48683298,2.58212014,1.91334531,2.25e-13
11.4935605,2.33384917,2.26835205,2.41e-13
13.9247665,2.08484677,2.6139092,2.26e-13
16.8702398,1.84299956,2.94181531,1.44e-13
20.4387621,1.61413077,3.24642631,8.62e-14
24.7621256,1.40212396,3.52438784,4.6e-14
30,1.20919774,3.77423261,3.04e-14
36.3458298,1.03623702,3.99594528,1.49e-14
44.033978,0.883122108,4.19055528,2.33e-14
53.3483823,0.749023864,4.35978708,7.33e-15
64.6330407,0.632651019,4.50577754,1.67e-15
78.3047165,0.532446872,4.63085888,-5.55e-15
94.8683298,0.446738403,4.73739997,2.33e-15
114.935605,0.37384388,4.82769658,4.55e-15
139.247665,0.312146109,4.90390075,5.16e-15
168.702398,0.26013849,4.9679802,1.11e-15
204.387621,0.216450454,5.02169986,5.58e-15
247.621256,0.179857941,5.06661882,1.25e-15
300,0.149283535,5.10409763,-8.33e-17


==> anc/figures/relativistic_diffusion_scan.csv <==
species,mass_GeV,c_D,Sigma_final,KL_initial,KL_final,balance_residual
charm,1.5,0.25,0.846513043,0.738449951,9.13467031e-05,5.29720031e-05
charm,1.5,0.281164699,0.859897011,0.738449951,0.000116146228,4.67052198e-05
charm,1.5,0.316214352,0.874931407,0.738449951,0.000147781365,4.11328793e-05
charm,1.5,0.355633252,0.891816661,0.738449951,0.000188182824,3.61911328e-05
charm,1.5,0.399966065,0.910776816,0.738449951,0.000239848225,3.18252492e-05
charm,1.5,0.449825353,0.932062137,0.738449951,0.000306019106,2.80346516e-05
charm,1.5,0.50590004,0.955951596,0.738449951,0.00039091826,2.45932286e-05
charm,1.5,0.568964929,0.982756309,0.738449951,0.000500071076,2.15360804e-05
charm,1.5,0.639891412,1.01282293,0.738449951,0.000640745587,1.94275606e-05
charm,1.5,0.719659505,1.04653443,0.738449951,0.000822561678,1.69697079e-05
charm,1.5,0.809371393,1.08431744,0.738449951,0.00105835263,1.50820149e-05
charm,1.5,0.910266656,1.12664172,0.738449951,0.00136541284,1.35453294e-05
charm,1.5,1.0237394,1.17402373,0.738449951,0.00176739586,1.22202036e-05
charm,1.5,1.15135752,1.22702694,0.738449951,0.00229742633,1.09464762e-05
charm,1.5,1.29488436,1.28625849,0.738449951,0.0030036662,9.70190261e-06
charm,1.5,1.45630309,1.35235617,0.738449951,0.00395991131,7.90658051e-06
charm,1.5,1.63784408,1.42596158,0.738449951,0.00528596423,6.9339074e-06
charm,1.5,1.84201575,1.5076561,0.738449951,0.00718548623,5.75620039e-06
charm,1.5,2.07163921,1.59785885,0.738449951,0.010012331,4.92247365e-06
charm,1.5,2.32988726,1.69665539,0.738449951,0.014378805,4.87681851e-06
charm,1.5,2.6203282,1.80355367,0.738449951,0.021316965,4.68847574e-06
charm,1.5,2.94697516,1.9171834,0.738449951,0.0324879068,3.85876139e-06
charm,1.5,3.31434154,2.0349946,0.738449951,0.0503938806,3.02635046e-06
charm,1.5,3.72750336,2.15307518,0.738449951,0.0784907439,2.89044277e-06
charm,1.5,4.19216944,2.26623968,0.738449951,0.121066619,2.89611502e-06
charm,1.5,4.71476024,2.36848324,0.738449951,0.182804985,2.48744628e-06
charm,1.5,5.30249657,2.45373867,0.738449951,0.268089999,1.48800294e-06
charm,1.5,5.96349941,2.51673122,0.738449951,0.380251391,6.74733707e-07
charm,1.5,6.70690206,2.5536779,0.738449951,0.52098277,-1.32618156e-07
charm,1.5,7.5429764,2.56266972,0.738449951,0.69008399,-4.40036416e-07
charm,1.5,8.48327475,2.54369628,0.738449951,0.885544661,-8.81766482e-07
charm,1.5,9.54078957,2.49839683,0.738449951,1.10388505,-1.07932369e-06
charm,1.5,10.7301329,2.42964792,0.738449951,1.34062775,-1.32737625e-06
charm,1.5,12.0677384,2.3411097,0.738449951,1.59078795,-1.37313693e-06
charm,1.5,13.5720881,2.2368051,0.738449951,1.84930438,-1.42867737e-06
charm,1.5,15.2639682,2.12077962,0.738449951,2.11137351,-1.43760172e-06
charm,1.5,17.1667561,1.99685272,0.738449951,2.37267671,-1.46772753e-06
charm,1.5,19.3067433,1.86845799,0.738449951,2.62951172,-1.49864431e-06
charm,1.5,21.7134987,1.73855668,0.738449951,2.87884526,-1.56496442e-06
charm,1.5,24.4202772,1.60960856,0.738449951,3.1183091,-1.40352745e-06
charm,1.5,27.4644796,1.48358123,0.738449951,3.34615498,-1.43390272e-06
charm,1.5,30.8881686,1.36198705,0.738449951,3.56119048,-1.47308755e-06
charm,1.5,34.7386505,1.24593282,0.738449951,3.76270031,-1.52060842e-06
charm,1.5,39.0691288,1.13617665,0.738449951,3.95036709,-1.5735135e-06
charm,1.5,43.9394393,1.03318511,0.738449951,4.1241945,-1.60259182e-06
charm,1.5,49.4168769,0.937187614,0.738449951,4.28443736,-1.59803377e-06
charm,1.5,55.5771253,0.848225634,0.738449951,4.43154007,-1.59498372e-06
charm,1.5,62.5053028,0.766195736,0.738449951,4.56608343,-1.49303428e-06
charm,1.5,70.2971386,0.690886663,0.738449951,4.68874095,-1.578759e-06
charm,1.5,79.0602952,0.62200995,0.738449951,4.80024357,-1.63037566e-06
charm,1.5,88.9158564,0.559224983,0.738449951,4.90135007,-1.8123206e-06
charm,1.5,100,0.502159196,0.738449951,4.99282606,-1.70273502e-06
bottom,4.8,0.25,0.81313157,0.587176617,0.000675637331,1.52633517e-05
bottom,4.8,0.281164699,0.840885873,0.587176617,0.00086715227,1.35390457e-05
bottom,4.8,0.316214352,0.871986363,0.587176617,0.00111542323,1.19389681e-05
bottom,4.8,0.355633252,0.906816502,0.587176617,0.00143859517,1.0568662e-05
bottom,4.8,0.399966065,0.94579627,0.587176617,0.00186149763,9.80264365e-06
bottom,4.8,0.449825353,0.989378472,0.587176617,0.002418969,7.54653647e-06
bottom,4.8,0.50590004,1.03805076,0.587176617,0.00316180603,6.74106025e-06
bottom,4.8,0.568964929,1.09231176,0.587176617,0.00416783879,5.96722237e-06
bottom,4.8,0.639891412,1.15264578,0.587176617,0.0055623945,5.36713434e-06
bottom,4.8,0.719659505,1.21946298,0.587176617,0.00755437647,4.75380149e-06
bottom,4.8,0.809371393,1.29300381,0.587176617,0.0104959001,4.41536915e-06
bottom,4.8,0.910266656,1.37319356,0.587176617,0.0149734081,3.24573859e-06
bottom,4.8,1.0237394,1.45945619,0.587176617,0.0219333702,3.6566318e-06
bottom,4.8,1.15135752,1.55048869,0.587176617,0.0328303278,3.41267396e-06
bottom,4.8,1.29488436,1.6440759,0.587176617,0.0497561132,2.39073309e-06
bottom,4.8,1.45630309,1.73700986,0.587176617,0.0754765957,1.37275167e-06
bottom,4.8,1.63784408,1.8252125,0.587176617,0.113294626,9.30942176e-07
bottom,4.8,1.84201575,1.90410209,0.587176617,0.166703059,8.50414698e-07
bottom,4.8,2.07163921,1.96914902,0.587176617,0.238882097,7.65083973e-07
bottom,4.8,2.32988726,2.01647533,0.587176617,0.332175756,4.02844019e-07
bottom,4.8,2.6203282,2.04333743,0.587176617,0.447698032,-5.96304457e-08
bottom,4.8,2.94697516,2.04838456,0.587176617,0.585163682,-3.83581021e-07
bottom,4.8,3.31434154,2.03167324,0.587176617,0.742954121,-5.52572787e-07
bottom,4.8,3.72750336,1.99448723,0.587176617,0.918362726,-5.04449454e-07
bottom,4.8,4.19216944,1.93904184,0.587176617,1.1079352,-5.86540706e-07
bottom,4.8,4.71476024,1.86815321,0.587176617,1.30782877,-6.44486865e-07
bottom,4.8,5.30249657,1.78492573,0.587176617,1.51413237,-8.03804908e-07
bottom,4.8,5.96349941,1.69249496,0.587176617,1.72312038,-8.70354983e-07
bottom,4.8,6.70690206,1.59383513,0.587176617,1.93142878,-9.05868797e-07
bottom,4.8,7.5429764,1.49163292,0.587176617,2.13616089,-7.87726933e-07
bottom,4.8,8.48327475,1.38821581,0.587176617,2.33493225,-8.13693925e-07
bottom,4.8,9.54078957,1.28552585,0.587176617,2.52587284,-8.54000924e-07
bottom,4.8,10.7301329,1.18512331,0.587176617,2.70759611,-9.79802132e-07
bottom,4.8,12.0677384,1.0882124,0.587176617,2.87915071,-1.10283968e-06
bottom,4.8,13.5720881,0.995678532,0.587176617,3.03996177,-8.99284406e-07
bottom,4.8,15.2639682,0.908131164,0.587176617,3.18976799,-9.10817891e-07
bottom,4.8,17.1667561,0.825948764,0.587176617,3.32856457,-9.55049527e-07
bottom,4.8,19.3067433,0.749320706,0.587176617,3.45654683,-1.01530299e-06
bottom,4.8,21.7134987,0.6782861,0.587176617,3.57406204,-1.0015414e-06
bottom,4.8,24.4202772,0.612767859,0.587176617,3.68156688,-1.17629823e-06
bottom,4.8,27.4644796,0.552602195,0.587176617,3.77959459,-1.00968759e-06
bottom,4.8,30.8881686,0.49756266,0.587176617,3.86872277,-1.02513936e-06
bottom,4.8,34.7386505,0.447380669,0.587176617,3.94955395,-1.09135104e-06
bottom,4.8,39.0691288,0.401761393,0.587176617,4.02269615,-1.13012262e-06
bottom,4.8,43.9394393,0.360396509,0.587176617,4.08874958,-1.13102801e-06
bottom,4.8,49.4168769,0.322973971,0.587176617,4.14829658,-1.14101162e-06
bottom,4.8,55.5771253,0.289185369,0.587176617,4.20189467,-1.1751175e-06
bottom,4.8,62.5053028,0.258731302,0.587176617,4.25007182,-1.2390701e-06
bottom,4.8,70.2971386,0.231325125,0.587176617,4.29332328,-1.37871421e-06
bottom,4.8,79.0602952,0.206695519,0.587176617,4.33211124,-1.41726807e-06
bottom,4.8,88.9158564,0.184587892,0.587176617,4.36686276,-1.49305558e-06
bottom,4.8,100,0.164765189,0.587176617,4.39797144,-1.54166483e-06


==> anc/figures/relativistic_numerical_summary.csv <==
species,mass_GeV,t_final_fm,gamma_initial_per_fm,Pi_initial_per_fm,Pi_final_per_fm,Sigma_final,KL_initial,KL_final,max_balance_residual,max_normalization_error,scan_peak_c_D,scan_peak_Sigma,strong_slope_transient,strong_slope_tracking,strong_slope_a,weak_coefficient_b
charm,1.5,9.71183915,0.849106432,1.27306861,0.0364750917,2.22054629,0.738449924,0.100690774,5.94556623e-06,6.66e-16,7.5429764,2.56266972,0.295755772,0.137665125,0.433420897,54.463627
bottom,4.8,9.71183915,0.26534576,0.397799608,0.109730467,1.96438173,0.587176483,1.02824599,1.55659492e-05,6.66e-16,2.94697516,2.04838456,0.605476598,0.308792338,0.914268935,17.0218517


==> anc/requirements.txt <==
matplotlib>=3.8
numpy>=1.26
scipy>=1.11


==> anc/scripts/generate_analytic_figure.py <==
"""Generate the dimensionless Ornstein--Uhlenbeck figures.

Figure 1 is the static-bath balance.  Figure 2 scans the driven Gaussian
benchmark in the Bjorken temperature protocol against the analytic strong- and
weak-coupling limits derived in the manuscript.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import solve_ivp


ROOT = Path(__file__).resolve().parents[1]
FIGURE_DIR = ROOT / "figures"
FIGURE_DIR.mkdir(exist_ok=True)

DIMENSION = 3
WIDTH_INITIAL = 0.25  # x_0 = theta_0 / (M T_0)
MEAN_INITIAL_SQUARED = 4.0  # r_0^2 = |m_0|^2 / (M T_0)
TEMPERATURE_RATIO = 0.40 / 0.155  # T_0 / T_c


def style_axes(axis):
    axis.spines["top"].set_visible(False)
    axis.spines["right"].set_visible(False)
    axis.grid(alpha=0.22, linewidth=0.7)


def save_figure(figure, stem):
    figure.savefig(FIGURE_DIR / f"{stem}.pdf", bbox_inches="tight")
    figure.savefig(FIGURE_DIR / f"{stem}.png", dpi=220, bbox_inches="tight")
    plt.close(figure)


def relative_entropy(width, mean_squared):
    return 0.5 * (mean_squared + DIMENSION * (width - 1.0 - np.log(width)))


def static_bath_figure():
    tau = np.linspace(0.0, 4.5, 600)
    width = 1.0 + (WIDTH_INITIAL - 1.0) * np.exp(-2.0 * tau)
    mean_squared = MEAN_INITIAL_SQUARED * np.exp(-2.0 * tau)
    production = mean_squared + DIMENSION * (width - 1.0) ** 2 / width
    entropy_rate = DIMENSION * (1.0 / width - 1.0)
    entropy_flux = mean_squared + DIMENSION * width - DIMENSION
    h = relative_entropy(width, mean_squared)
    integrated_production = h[0] - h

    fig, axes = plt.subplots(1, 2, figsize=(10.2, 3.9))
    axes[0].plot(tau, production, lw=2.2, color="#172A3A", label=r"$\Pi/\gamma$")
    axes[0].plot(tau, entropy_rate, lw=2.0, ls="--", color="#0B7A75", label=r"$\dot S/\gamma$")
    axes[0].plot(tau, entropy_flux, lw=2.0, ls=":", color="#D1495B", label=r"$\Phi/\gamma$")
    axes[0].axhline(0.0, color="black", lw=0.7)
    axes[0].set_xlabel(r"dimensionless time $\tau=\gamma t$")
    axes[0].set_ylabel("scaled rate")
    axes[0].legend(frameon=False)
    style_axes(axes[0])

    axes[1].plot(tau, h, lw=2.2, color="#6A4C93", label=r"$\mathcal{H}(t)$")
    axes[1].plot(tau, integrated_production, lw=2.2, color="#E07A5F", label=r"$\Sigma(t)$")
    axes[1].axhline(h[0], color="#E07A5F", lw=0.9, ls="--", alpha=0.7)
    axes[1].set_xlabel(r"dimensionless time $\tau=\gamma t$")
    axes[1].set_ylabel("dimensionless entropy")
    axes[1].legend(frameon=False)
    style_axes(axes[1])

    fig.suptitle(r"Static bath: $d=3$, $x_0=0.25$, $r_0^2=4$", fontsize=11)
    fig.tight_layout()
    save_figure(fig, "static_entropy_balance")


def driven_gaussian_total(epsilon):
    """Sigma(t_f) for the Bjorken temperature protocol, epsilon = 1/(gamma_0 tau_0).

    Uses s = (tau_0 + t)/tau_0, with T/T_0 = s^(-1/3) and gamma/gamma_0 = s^(-2/3);
    widths and mean squares are in units of M T_0.  The driving integral is
    carried along so that the driven H-theorem can be checked.
    """
    final_s = TEMPERATURE_RATIO**3

    def rhs(s, state):
        width, mean_squared, _, _ = state
        temp = s ** (-1.0 / 3.0)
        rate = s ** (-2.0 / 3.0) / epsilon
        production = rate * (
            mean_squared / temp
            + DIMENSION * (width - temp) ** 2 / (temp * width)
        )
        excess = (mean_squared + DIMENSION * width) / temp - DIMENSION
        # -(T'/2T) u with T'/T = -1/(3 s).
        driving = excess / (6.0 * s)
        return [-2.0 * rate * (width - temp), -2.0 * rate * mean_squared, production, driving]

    def jacobian(s, state):
        width = state[0]
        temp = s ** (-1.0 / 3.0)
        rate = s ** (-2.0 / 3.0) / epsilon
        return [
            [-2.0 * rate, 0.0, 0.0, 0.0],
            [0.0, -2.0 * rate, 0.0, 0.0],
            [rate * DIMENSION * (width**2 - temp**2) / (temp * width**2), rate / temp, 0.0, 0.0],
            [DIMENSION / (6.0 * s * temp), 1.0 / (6.0 * s * temp), 0.0, 0.0],
        ]

    solution = solve_ivp(
        rhs,
        (1.0, final_s),
        [WIDTH_INITIAL, MEAN_INITIAL_SQUARED, 0.0, 0.0],
        method="Radau",
        jac=jacobian,
        rtol=1.0e-11,
        atol=1.0e-13,
    )
    if not solution.success:
        raise RuntimeError(solution.message)
    width, mean_squared, sigma, driving = solution.y[:, -1]
    temp = final_s ** (-1.0 / 3.0)
    h_final = relative_entropy(width / temp, mean_squared / temp)
    h_initial = relative_entropy(WIDTH_INITIAL, MEAN_INITIAL_SQUARED)
    residual = sigma - (h_initial - h_final + driving)
    return sigma, h_final, residual


def gaussian_limits():
    """Analytic coefficients of Sigma ~ H(0) + A epsilon and Sigma ~ B / epsilon."""
    rho = TEMPERATURE_RATIO
    excess_initial = MEAN_INITIAL_SQUARED + DIMENSION * (WIDTH_INITIAL - 1.0)
    strong = (excess_initial + DIMENSION * (1.0 - 1.0 / rho)) / 12.0
    weak = (
        (MEAN_INITIAL_SQUARED + DIMENSION * WIDTH_INITIAL) * 1.5 * (rho**2 - 1.0)
        - 6.0 * DIMENSION * (rho - 1.0)
        + 3.0 * DIMENSION / WIDTH_INITIAL * np.log(rho)
    )
    return relative_entropy(WIDTH_INITIAL, MEAN_INITIAL_SQUARED), strong, weak


def coupling_scan_figure():
    epsilon = np.geomspace(3.0e-3, 3.0e2, 61)
    totals = np.array([driven_gaussian_total(value) for value in epsilon])
    sigma, h_final, residual = totals.T
    h_initial, strong, weak = gaussian_limits()
    peak = int(np.argmax(sigma))

    fig, axis = plt.subplots(figsize=(7.0, 4.2))
    y_max = 1.15 * np.max(sigma)
    strong_range = epsilon[: peak + 1]
    strong_curve = h_initial + strong * strong_range
    visible = strong_curve <= y_max
    axis.plot(epsilon, sigma, lw=2.2, color="#172A3A", label=r"numerical $\Sigma(t_f)$")
    axis.plot(strong_range[visible], strong_curve[visible], lw=1.2, ls="--",
              color="#0B7A75", label=r"$\mathcal{H}(0)+A\,\epsilon$")
    axis.plot(epsilon[peak:], weak / epsilon[peak:], lw=1.2, ls=":",
              color="#D1495B", label=r"$B/\epsilon$")
    axis.axhline(h_initial, color="0.45", lw=0.8, ls="-.", alpha=0.7)
    axis.annotate(r"$\mathcal{H}(0)$", (epsilon[-1], h_initial), xytext=(0, 4),
                  textcoords="offset points", ha="right", color="0.35", fontsize=9)
    axis.set_xscale("log")
    axis.set_ylim(0.0, y_max)
    axis.set_xlabel(r"relaxation-time ratio $\epsilon=1/[\gamma(0)\tau_0]$")
    axis.set_ylabel(r"total entropy production $\Sigma(t_f)$")
    axis.legend(frameon=False, loc="upper right")
    style_axes(axis)
    fig.tight_layout()
    save_figure(fig, "gaussian_coupling_scan")

    lines = ["epsilon,Sigma_final,KL_final,driven_H_residual\n"]
    lines.extend(
        f"{e:.9g},{s:.9g},{h:.9g},{r:.3g}\n"
        for e, s, h, r in zip(epsilon, sigma, h_final, residual)
    )
    (FIGURE_DIR / "gaussian_coupling_scan.csv").write_text("".join(lines), encoding="utf-8")
    return epsilon, sigma, residual, (h_initial, strong, weak)


def main():
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.size": 10,
            "axes.labelsize": 10,
            "legend.fontsize": 9,
            "mathtext.fontset": "dejavuserif",
        }
    )
    static_bath_figure()
    epsilon, sigma, residual, (h_initial, strong, weak) = coupling_scan_figure()
    peak = int(np.argmax(sigma))
    print(f"H(0)={h_initial:.6f}  A={strong:.6f}  B={weak:.6f}")
    print(f"peak epsilon={epsilon[peak]:.4g}  Sigma={sigma[peak]:.6f}")
    print(f"max |driven-H residual|={np.max(np.abs(residual)):.2e}")


if __name__ == "__main__":
    main()


==> anc/scripts/generate_relativistic_figures.py <==
"""Relativistic heavy-quark entropy-production benchmark.

The isotropic Fokker--Planck equation is

    partial_t f = p^-2 partial_p[p^2 D(partial_p f + p f/(E T))],

where E=sqrt(M^2+p^2) and D=gamma E T.  A Scharfetter--Gummel
finite-volume flux preserves the Juttner equilibrium on the momentum grid.
The strong- and weak-coupling limits of the total production are computed
from the same discrete generator by linear response.
Times are in fm/c and energies are in GeV.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import cumulative_trapezoid, solve_ivp, trapezoid
from scipy.sparse import bmat, csc_matrix, diags
from scipy.sparse.linalg import spsolve


HBARC = 0.1973269804  # GeV fm
T0 = 0.40
TC = 0.155
TAU0 = 0.60
TQ0 = 0.80

ROOT = Path(__file__).resolve().parents[1]
FIGURE_DIR = ROOT / "figures"
FIGURE_DIR.mkdir(exist_ok=True)


def style_axes(axis):
    axis.spines["top"].set_visible(False)
    axis.spines["right"].set_visible(False)
    axis.grid(alpha=0.22, linewidth=0.7)


def save_figure(figure, stem):
    figure.savefig(FIGURE_DIR / f"{stem}.pdf", bbox_inches="tight")
    figure.savefig(FIGURE_DIR / f"{stem}.png", dpi=220, bbox_inches="tight")
    plt.close(figure)


def write_csv(path, header, rows):
    lines = [",".join(header) + "\n"]
    lines.extend(",".join(str(value) for value in row) + "\n" for row in rows)
    path.write_text("".join(lines), encoding="utf-8")


def temperature(time_fm):
    return T0 * (TAU0 / (TAU0 + time_fm)) ** (1.0 / 3.0)


def temperature_rate(time_fm):
    return -temperature(time_fm) / (3.0 * (TAU0 + time_fm))


def drag_rate(time_fm, mass, diffusion_scaled):
    temp = temperature(time_fm)
    # c_D=2*pi*T*D_s and gamma=T/(M*D_s) at p=0.
    return 2.0 * np.pi * temp**2 / (diffusion_scaled * mass * HBARC)


def bernoulli(value):
    """Stable Bernoulli function B(x)=x/(exp(x)-1)."""
    value = np.asarray(value)
    result = np.empty_like(value, dtype=float)
    small = np.abs(value) < 1.0e-5
    x = value[small]
    result[small] = 1.0 - x / 2.0 + x**2 / 12.0 - x**4 / 720.0
    result[~small] = value[~small] / np.expm1(value[~small])
    return result


def radial_grid(cells, p_max):
    dp = p_max / cells
    p = (np.arange(cells) + 0.5) * dp
    faces = np.arange(cells + 1) * dp
    weights = 4.0 * np.pi * p**2 * dp
    return p, faces, weights, dp


def normalized_juttner(p, weights, mass, temp):
    raw = np.exp(-(np.sqrt(mass**2 + p**2) - mass) / temp)
    return raw / np.sum(weights * raw)


def normalize_density(density, weights):
    density = np.maximum(density, np.finfo(float).tiny)
    return density / np.sum(weights * density)


def interface_current(density, energy, temp, dp):
    """Scharfetter--Gummel interface current for gamma=1 (multiply by gamma)."""
    delta_u = np.diff(energy) / temp
    diffusion_face = temp * 0.5 * (energy[:-1] + energy[1:])
    return -diffusion_face / dp * (
        bernoulli(-delta_u) * density[1:] - bernoulli(delta_u) * density[:-1]
    )


def generator_matrix(faces, weights, dp, energy, temp):
    """Sparse operator A_T with df/dt = gamma * A_T f, built from the same flux."""
    delta_u = np.diff(energy) / temp
    diffusion_face = temp * 0.5 * (energy[:-1] + energy[1:])
    area = 4.0 * np.pi * faces[1:-1] ** 2
    # Interface flux F = c_up * f_{i+1} + c_down * f_i.
    c_up = -area * diffusion_face / dp * bernoulli(-delta_u)
    c_down = area * diffusion_face / dp * bernoulli(delta_u)
    main = np.zeros(len(weights))
    main[:-1] -= c_down
    main[1:] += c_up
    return diags(
        [c_down / weights[1:], main / weights, -c_up / weights[:-1]],
        offsets=[-1, 0, 1],
        format="csc",
    )


def solve_mean_zero(operator, f_eq, weights, source):
    """Solve A_T h = source with sum(w h) = 0; A_T is singular along f_eq."""
    cells = len(source)
    bordered = bmat(
        [
            [operator, csc_matrix(f_eq.reshape(-1, 1))],
            [csc_matrix(weights.reshape(1, -1)), None],
        ],
        format="csc",
    )
    return spsolve(bordered, np.concatenate([source, [0.0]]))[:cells]


def coupling_asymptotes(mass, cells=280, p_max=14.0, points=600):
    """Limits Sigma ~ H(0) + a c_D (c_D -> 0) and Sigma ~ b / c_D (c_D -> inf).

    a combines the lag of the initial relaxation with quasistatic tracking of the
    cooling target; both follow from the static generator by linear response.
    b is the production of the frozen initial distribution.
    """
    final_time = TAU0 * ((T0 / TC) ** 3 - 1.0)
    time = np.linspace(0.0, final_time, points)
    p, faces, weights, dp = radial_grid(cells, p_max)
    energy = np.sqrt(mass**2 + p**2)
    f_initial = normalized_juttner(p, weights, mass, TQ0)

    def inverse_gamma_per_cd(temp):
        # 1/gamma = c_D * M * hbar c / (2 pi T^2).
        return mass * HBARC / (2.0 * np.pi * temp**2)

    f_eq_initial = normalized_juttner(p, weights, mass, T0)
    initial_operator = generator_matrix(faces, weights, dp, energy, T0)
    flux_check = np.zeros(cells + 1)
    flux_check[1:-1] = 4.0 * np.pi * faces[1:-1] ** 2 * interface_current(
        f_initial, energy, T0, dp
    )
    operator_error = np.max(
        np.abs(initial_operator @ f_initial + np.diff(flux_check) / weights)
    )
    if operator_error > 1.0e-10 * np.max(np.abs(initial_operator @ f_initial)):
        raise RuntimeError("generator matrix does not reproduce the solver flux")

    lag_initial = solve_mean_zero(
        initial_operator, f_eq_initial, weights, f_initial - f_eq_initial
    )
    transient = (
        abs(float(temperature_rate(0.0))) / T0**2
        * (-np.sum(weights * energy * lag_initial))
        * inverse_gamma_per_cd(T0)
    )

    tracking_rate = np.empty(points)
    weak_rate = np.empty(points)
    for index, current_time in enumerate(time):
        temp = float(temperature(current_time))
        f_eq = normalized_juttner(p, weights, mass, temp)
        operator = generator_matrix(faces, weights, dp, energy, temp)
        mean_energy = np.sum(weights * f_eq * energy)
        lag = solve_mean_zero(operator, f_eq, weights, f_eq * (energy - mean_energy))
        friction = -np.sum(weights * energy * lag) / temp**4
        tracking_rate[index] = (
            float(temperature_rate(current_time)) ** 2
            * friction
            * inverse_gamma_per_cd(temp)
        )
        current = interface_current(f_initial, energy, temp, dp)
        frozen_production = -np.sum(
            4.0 * np.pi * faces[1:-1] ** 2 * current * np.diff(np.log(f_initial / f_eq))
        )
        weak_rate[index] = frozen_production / inverse_gamma_per_cd(temp)

    tracking = trapezoid(tracking_rate, time)
    return {
        "h_initial": np.sum(weights * f_initial * np.log(f_initial / f_eq_initial)),
        "strong_transient": transient,
        "strong_tracking": tracking,
        "strong_slope": transient + tracking,
        "weak_coefficient": trapezoid(weak_rate, time),
    }


def solve_relativistic_species(
    mass,
    diffusion_scaled,
    cells=280,
    p_max=14.0,
    points=360,
    initial_quark_temperature=TQ0,
):
    """Solve one isotropic relativistic cooling trajectory."""
    final_time = TAU0 * ((T0 / TC) ** 3 - 1.0)
    # Quadratic spacing resolves the fast initial layer when c_D is small.
    time = final_time * np.linspace(0.0, 1.0, points) ** 2
    p, faces, weights, dp = radial_grid(cells, p_max)
    energy = np.sqrt(mass**2 + p**2)
    f_initial = normalized_juttner(p, weights, mass, initial_quark_temperature)
    jacobian_pattern = diags(
        [np.ones(cells - 1), np.ones(cells), np.ones(cells - 1)],
        offsets=[-1, 0, 1],
        shape=(cells, cells),
        format="csr",
    )

    def rhs(current_time, density):
        temp = float(temperature(current_time))
        gamma = float(drag_rate(current_time, mass, diffusion_scaled))
        delta_u = np.diff(energy) / temp
        diffusion_face = gamma * temp * 0.5 * (energy[:-1] + energy[1:])
        current = -diffusion_face / dp * (
            bernoulli(-delta_u) * density[1:]
            - bernoulli(delta_u) * density[:-1]
        )
        probability_flux = np.zeros(cells + 1)
        probability_flux[1:-1] = 4.0 * np.pi * faces[1:-1] ** 2 * current
        return -(probability_flux[1:] - probability_flux[:-1]) / weights

    solution = solve_ivp(
        rhs,
        (time[0], time[-1]),
        f_initial,
        method="BDF",
        t_eval=time,
        rtol=3.0e-8,
        atol=2.0e-12,
        jac_sparsity=jacobian_pattern,
    )
    if not solution.success:
        raise RuntimeError(solution.message)

    density = np.column_stack(
        [normalize_density(solution.y[:, index], weights) for index in range(solution.y.shape[1])]
    )
    relative_entropy = np.empty(points)
    production = np.empty(points)
    driving = np.empty(points)
    mean_energy = np.empty(points)
    mean_energy_eq = np.empty(points)

    for index, current_time in enumerate(time):
        temp = float(temperature(current_time))
        gamma = float(drag_rate(current_time, mass, diffusion_scaled))
        f = density[:, index]
        f_eq = normalized_juttner(p, weights, mass, temp)
        log_ratio = np.log(f / f_eq)
        relative_entropy[index] = np.sum(weights * f * log_ratio)
        delta_u = np.diff(energy) / temp
        diffusion_face = gamma * temp * 0.5 * (energy[:-1] + energy[1:])
        current = -diffusion_face / dp * (
            bernoulli(-delta_u) * f[1:] - bernoulli(delta_u) * f[:-1]
        )
        probability_flux = 4.0 * np.pi * faces[1:-1] ** 2 * current
        # Exact entropy dissipation of the semi-discrete conservative operator.
        production[index] = -np.sum(probability_flux * np.diff(log_ratio))
        mean_energy[index] = np.sum(weights * f * energy)
        mean_energy_eq[index] = np.sum(weights * f_eq * energy)
        driving[index] = -float(temperature_rate(current_time)) / temp**2 * (
            mean_energy[index] - mean_energy_eq[index]
        )

    integrated_production = np.concatenate(([0.0], cumulative_trapezoid(production, time)))
    integrated_driving = np.concatenate(([0.0], cumulative_trapezoid(driving, time)))
    balance_residual = (
        relative_entropy - relative_entropy[0] + integrated_production - integrated_driving
    )
    normalization_error = np.max(np.abs(weights @ density - 1.0))

    return {
        "time": time,
        "temperature": temperature(time),
        "gamma": drag_rate(time, mass, diffusion_scaled),
        "production": production,
        "integrated_production": integrated_production,
        "driving": driving,
        "integrated_driving": integrated_driving,
        "relative_entropy": relative_entropy,
        "mean_energy": mean_energy,
        "mean_energy_eq": mean_energy_eq,
        "balance_residual": balance_residual,
        "normalization_error": normalization_error,
    }


def relativistic_cooling_figure():
    charm = solve_relativistic_species(1.5, 4.0)
    bottom = solve_relativistic_species(4.8, 4.0)

    fig, axes = plt.subplots(1, 3, figsize=(12.2, 3.65), sharex=True)
    for data, label, color in (
        (charm, "charm", "#D1495B"),
        (bottom, "bottom", "#2455A4"),
    ):
        axes[0].plot(data["time"], data["production"], lw=2.1, color=color, label=label)
        axes[1].plot(data["time"], data["relative_entropy"], lw=2.1, color=color, label=label)
        axes[2].plot(data["time"], data["integrated_production"], lw=2.1, color=color, label=label)

    axes[0].set_ylabel(r"$\Pi$ [fm$^{-1}$]")
    axes[1].set_ylabel(r"$\mathcal{H}(f\Vert f_{\rm eq})$")
    axes[2].set_ylabel(r"$\Sigma(t)=\int_0^t\Pi(s)\,ds$")
    for axis in axes:
        axis.set_xlabel(r"time after $\tau_0$ [fm/$c$]")
        axis.legend(frameon=False)
        style_axes(axis)

    fig.suptitle(
        r"Relativistic Jüttner benchmark: $2\pi T D_s=4$, $T_{Q,0}=0.80$ GeV",
        fontsize=11,
    )
    fig.tight_layout()
    save_figure(fig, "relativistic_cooling_charm_bottom")
    return charm, bottom


def relativistic_diffusion_scan():
    diffusion_values = np.geomspace(0.25, 100.0, 52)
    results = {}
    rows = []

    for species, mass in (("charm", 1.5), ("bottom", 4.8)):
        sigma = []
        initial_h = []
        final_h = []
        residual = []
        for diffusion_scaled in diffusion_values:
            data = solve_relativistic_species(
                mass, diffusion_scaled, cells=150, p_max=14.0, points=1080
            )
            sigma.append(data["integrated_production"][-1])
            initial_h.append(data["relative_entropy"][0])
            final_h.append(data["relative_entropy"][-1])
            residual.append(data["balance_residual"][-1])
            rows.append(
                (
                    species,
                    f"{mass:.6g}",
                    f"{diffusion_scaled:.9g}",
                    f"{sigma[-1]:.9g}",
                    f"{initial_h[-1]:.9g}",
                    f"{final_h[-1]:.9g}",
                    f"{residual[-1]:.9g}",
                )
            )
        results[species] = {
            "c_d": diffusion_values,
            "sigma": np.asarray(sigma),
            "h_initial": np.asarray(initial_h),
            "h_final": np.asarray(final_h),
            "residual": np.asarray(residual),
            "asymptotes": coupling_asymptotes(mass),
        }

    fig, axis = plt.subplots(figsize=(7.0, 4.35))
    colors = {"charm": "#D1495B", "bottom": "#2455A4"}
    y_max = 1.12 * max(np.max(results[species]["sigma"]) for species in results)
    for species in ("charm", "bottom"):
        data = results[species]
        peak = int(np.argmax(data["sigma"]))
        limits = data["asymptotes"]
        strong_range = np.geomspace(data["c_d"][0], data["c_d"][peak], 80)
        weak_range = np.geomspace(data["c_d"][peak], data["c_d"][-1], 80)
        strong_curve = limits["h_initial"] + limits["strong_slope"] * strong_range
        visible = strong_curve <= y_max
        axis.plot(strong_range[visible], strong_curve[visible], lw=1.1, ls="--",
                  color=colors[species], alpha=0.75)
        axis.plot(weak_range, limits["weak_coefficient"] / weak_range, lw=1.1, ls=":",
                  color=colors[species], alpha=0.9)
        axis.plot(
            data["c_d"],
            data["sigma"],
            lw=2.2,
            color=colors[species],
            label=rf"{species} (peak $c_D={data['c_d'][peak]:.2g}$)",
        )
        axis.scatter(data["c_d"][peak], data["sigma"][peak], s=28, color=colors[species], zorder=3)

    axis.plot([], [], lw=1.1, ls="--", color="0.35", label=r"$\mathcal{H}(0)+a\,c_D$")
    axis.plot([], [], lw=1.1, ls=":", color="0.35", label=r"$b/c_D$")
    axis.set_xscale("log")
    axis.set_ylim(0.0, y_max)
    axis.set_xlabel(r"diffusion parameter $c_D=2\pi T D_s$")
    axis.set_ylabel(r"total entropy production $\Sigma(t_f)$")
    axis.legend(frameon=False)
    style_axes(axis)
    fig.tight_layout()
    save_figure(fig, "relativistic_diffusion_scan")
    write_csv(
        FIGURE_DIR / "relativistic_diffusion_scan.csv",
        ("species", "mass_GeV", "c_D", "Sigma_final", "KL_initial", "KL_final", "balance_residual"),
        rows,
    )
    return results


def write_relativistic_summary(charm, bottom, scan):
    rows = []
    for species, mass, data in (("charm", 1.5, charm), ("bottom", 4.8, bottom)):
        scan_data = scan[species]
        peak = int(np.argmax(scan_data["sigma"]))
        rows.append(
            (
                species,
                f"{mass:.6g}",
                f"{data['time'][-1]:.9g}",
                f"{data['gamma'][0]:.9g}",
                f"{data['production'][0]:.9g}",
                f"{data['production'][-1]:.9g}",
                f"{data['integrated_production'][-1]:.9g}",
                f"{data['relative_entropy'][0]:.9g}",
                f"{data['relative_entropy'][-1]:.9g}",
                f"{np.max(np.abs(data['balance_residual'])):.9g}",
                f"{data['normalization_error']:.3g}",
                f"{scan_data['c_d'][peak]:.9g}",
                f"{scan_data['sigma'][peak]:.9g}",
                f"{scan_data['asymptotes']['strong_transient']:.9g}",
                f"{scan_data['asymptotes']['strong_tracking']:.9g}",
                f"{scan_data['asymptotes']['strong_slope']:.9g}",
                f"{scan_data['asymptotes']['weak_coefficient']:.9g}",
            )
        )
    write_csv(
        FIGURE_DIR / "relativistic_numerical_summary.csv",
        (
            "species",
            "mass_GeV",
            "t_final_fm",
            "gamma_initial_per_fm",
            "Pi_initial_per_fm",
            "Pi_final_per_fm",
            "Sigma_final",
            "KL_initial",
            "KL_final",
            "max_balance_residual",
            "max_normalization_error",
            "scan_peak_c_D",
            "scan_peak_Sigma",
            "strong_slope_transient",
            "strong_slope_tracking",
            "strong_slope_a",
            "weak_coefficient_b",
        ),
        rows,
    )


def main():
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.size": 10,
            "axes.labelsize": 10,
            "legend.fontsize": 9,
            "mathtext.fontset": "dejavuserif",
        }
    )
    charm, bottom = relativistic_cooling_figure()
    scan = relativistic_diffusion_scan()
    write_relativistic_summary(charm, bottom, scan)


if __name__ == "__main__":
    main()

